Heavy Hitters over Interval Queries

Heavy hitters and frequency measurements are fundamental in many networking applications such as load balancing, QoS, and network security. This paper considers a generalized sliding window model that supports frequency and heavy hitters queries over an interval given at \emph{query time}. This enables drill-down queries, in which the behavior of the network can be examined in finer and finer granularities. For this model, we asymptotically improve the space bounds of existing work, reduce the update and query time to a constant, and provide deterministic solutions. When evaluated over real Internet packet traces, our fastest algorithm processes packets $90$--$250$ times faster, serves queries at least $730$ times quicker and consumes at least $40\%$ less space than the known method.

==> IFQGraphs/results/epsilon_results/plotEpsIntervalsGraphs.py <==
#!/usr/bin/python
import subprocess
import matplotlib as mpl
from matplotlib import pyplot as plt
from matplotlib import ticker
import numpy as np
import re
import cPickle
import sys

def plot_speeds(speeds, dataset):
    average_speeds = speeds
    HIT_values = sorted(average_speeds["hhh2RSS"])
    yErr = []
    yVals = []
    t_n_1 = 2.262 # t statistic for 9 degrees of freedom @ 0.95 confidence two tail
    for eps in HIT_values:
        	print eps
    		mean = sum(average_speeds["hhh2RSS"][eps]) / len(average_speeds["hhh2RSS"][eps])
    		yVals.append(mean)
    		sos = sum([(x - mean)**2 for x in average_speeds["hhh2RSS"][eps]])
    		variance = (sos / (len(average_speeds["hhh2RSS"][eps]) - 1) )# ** 0.5
    		err = variance * t_n_1 / pow(len(average_speeds["hhh2RSS"][eps]), 0.5)
    		yErr.append(err)
    algLabel = 'HIT'
    print '\n',yVals,dataset
    plt.errorbar(HIT_values, yVals, yerr=yErr,fmt='-.D' ,label=algLabel, color="red", capsize=10, elinewidth=3, capthick=1.5)


    ACC_values = sorted(average_speeds["acc"])
    yErr = []
    yVals = []
    t_n_1 = 2.262 # t statistic for 9 degrees of freedom @ 0.95 confidence two tail
    for eps in ACC_values:
        	print eps
    		mean = sum(average_speeds["acc"][eps]) / len(average_speeds["acc"][eps])
    		yVals.append(mean)
    		sos = sum([(x - mean)**2 for x in average_speeds["acc"][eps]])
    		variance = (sos / (len(average_speeds["acc"][eps]) - 1) )# ** 0.5
    		err = variance * t_n_1 / pow(len(average_speeds["acc"][eps]), 0.5)
    		yErr.append(err)
    algLabel = 'ACC_1'
    print '\n',yVals,dataset
    plt.errorbar(ACC_values, yVals, yerr=yErr,fmt='-^' ,label=algLabel, color= "cyan", capsize=10, elinewidth=3, capthick=1.5)


    ACC2_values = sorted(average_speeds["acc1"])
    yErr = []
    yVals = []
    t_n_1 = 2.262 # t statistic for 9 degrees of freedom @ 0.95 confidence two tail
    for eps in ACC2_values:
        	print eps
    		mean = sum(average_speeds["acc1"][eps]) / len(average_speeds["acc1"][eps])
    		yVals.append(mean)
    		sos = sum([(x - mean)**2 for x in average_speeds["acc1"][eps]])
    		variance = (sos / (len(average_speeds["acc1"][eps]) - 1) )# ** 0.5
    		err = variance * t_n_1 / pow(len(average_speeds["acc1"][eps]), 0.5)
    		yErr.append(err)
    algLabel = 'ACC_2'
    print '\n',yVals,dataset
    plt.errorbar(ACC2_values, yVals, yerr=yErr,fmt='-o' ,label=algLabel, color = "blue", capsize=10, elinewidth=3, capthick=1.5)

    ACC2_values = sorted(average_speeds["acc4"])
    yErr = []
    yVals = []
    t_n_1 = 2.262 # t statistic for 9 degrees of freedom @ 0.95 confidence two tail
    for eps in ACC2_values:
        	print eps
    		mean = sum(average_speeds["acc4"][eps]) / len(average_speeds["acc4"][eps])
    		yVals.append(mean)
    		sos = sum([(x - mean)**2 for x in average_speeds["acc4"][eps]])
    		variance = (sos / (len(average_speeds["acc4"][eps]) - 1) )# ** 0.5
    		err = variance * t_n_1 / pow(len(average_speeds["acc4"][eps]), 0.5)
    		yErr.append(err)
    algLabel = 'ACC_4'
    print '\n',yVals,dataset
    plt.errorbar(ACC2_values, yVals, yerr=yErr,fmt='-o' ,label=algLabel, color = "blue", capsize=10, elinewidth=3, capthick=1.5)


    WCSS_values = sorted(average_speeds["baseWRSS"])
    yErr = []
    yVals = []
    t_n_1 = 2.262 # t statistic for 9 degrees of freedom @ 0.95 confidence two tail
    for eps in WCSS_values:
        	print eps
    		mean = sum(average_speeds["baseWRSS"][eps]) / len(average_speeds["baseWRSS"][eps])
    		yVals.append(mean)
    		sos = sum([(x - mean)**2 for x in average_speeds["baseWRSS"][eps]])
    		variance = (sos / (len(average_speeds["baseWRSS"][eps]) - 1) )# ** 0.5
    		err = variance * t_n_1 / pow(len(average_speeds["baseWRSS"][eps]), 0.5)
    		yErr.append(err)
    algLabel = 'WCSS'
    print '\n',yVals,dataset
    plt.errorbar(WCSS_values, yVals, yerr=yErr,fmt='-v' ,label=algLabel, color="green", capsize=10, elinewidth=3, capthick=1.5)


    plt.xscale("log",basex=2)
    plt.yscale("log",basex=2)
    plt.gca().xaxis.set_major_locator(ticker.LogLocator(base=2))
    plt.xlabel("Accuracy Guarantee ($\epsilon$)", fontsize=36)
    ylabel_str = sys.argv[1] + "/second [Millions]" #For Queries in Millions
    plt.ylabel(ylabel_str, fontsize=24)
    plt.tick_params(labelsize=20)
    plt.xlim(left = 2**-(maxEps-1), right=2**-minEps)
    plt.ylim(0, 85) #For Queries
    #plt.legend(loc="best") # keys of the graphs
    #plt.legend(loc="best",prop={'size':16},ncol=20) # keys of the graphs

    plt.tight_layout()
    plt.savefig('graphs/' + sys.argv[1] + '/' + dataset + sys.argv[1] + '_' + str(minEps) + '-' + str(maxEps) +'_epsilon.png')
    plt.clf()



csvFiles = dict()
#csvFiles['Chicago16'] = sys.argv[1] + '/MyChicago_' + sys.argv[1]+ '_epsilon.txt'
#csvFiles['SanJose14'] = sys.argv[1] + '/MySanJose_' + sys.argv[1]+ '_epsilon.txt'
#csvFiles['Univ1'] = sys.argv[1] + '/MyUniv1_' + sys.argv[1]+ '_epsilon.txt'
#csvFiles['Univ2'] = sys.argv[1] + '/MyUniv2_' + sys.argv[1]+ '_epsilon.txt'
#csvFiles['UCLA_TCP'] = sys.argv[1] + '/MyUCLATCP_' + sys.argv[1]+ '_epsilon.txt'
csvFiles['UCLA_UDP'] = sys.argv[1] + '/MyUCLAUDP_' + sys.argv[1]+ '_epsilon.txt'

minEps = 4
maxEps = 14
speeds = dict()


for dataset in csvFiles:
	lines = open(csvFiles[dataset]).readlines()
	speeds[dataset] = dict()
	for line in lines:
		alg = line.split(' ')[0].replace('./','') # algo = hhh2RSS
		if (alg not in speeds[dataset]):
			speeds[dataset][alg]=dict()
        	counters = re.search(r'(\d+) counters', line).groups()[0]
            	counters = 1 / float(counters);
    		if (counters not in speeds[dataset][alg]):
    			speeds[dataset][alg][counters]=[]
		timing = re.search("\s(\d+\.\d+)s\s", line).groups()[0] # all timing values
        	#speeds[dataset][alg].append((1e7 / float(timing)) / 1e3)
                if (alg == "raw" and sys.argv[1]=="Queries"):
                    timing = float(timing) / 2
                    timing = str(timing)
            	if (alg == "raw"):
                	speeds[dataset][alg].append((1e4 / float(timing)) / 1e6) #For Queries in Millions
            	else:
        		speeds[dataset][alg][counters].append((1e7 / float(timing)) / 1e6) #For Queries in Millions
	print speeds[dataset][alg]
	plot_speeds(speeds[dataset], dataset)


==> IFQGraphs/results/window_results/plotWindowsIntervalsGraphs.py <==
#!/usr/bin/python
import subprocess
import matplotlib as mpl
from matplotlib import pyplot as plt
from matplotlib import ticker
import numpy as np
import re
import cPickle
import sys

def plot_speeds(speeds, dataset):
    average_speeds = speeds
    HIT_values = sorted(average_speeds["hhh2RSS"])
    yErr = []
    yVals = []
    t_n_1 = 2.262 # t statistic for 9 degrees of freedom @ 0.95 confidence two tail
    for wind in HIT_values:
        	print wind
    		mean = sum(average_speeds["hhh2RSS"][wind]) / len(average_speeds["hhh2RSS"][wind])
    		yVals.append(mean)
    		sos = sum([(x - mean)**2 for x in average_speeds["hhh2RSS"][wind]])
    		variance = (sos / (len(average_speeds["hhh2RSS"][wind]) - 1) )# ** 0.5
    		err = variance * t_n_1 / pow(len(average_speeds["hhh2RSS"][wind]), 0.5)
    		yErr.append(err)
    algLabel = 'HIT'
    print '\n',yVals,dataset
    plt.errorbar(HIT_values, yVals, yerr=yErr,fmt='-.D' ,label=algLabel, color="red", capsize=10, elinewidth=3, capthick=1.5)


    ACC_values = sorted(average_speeds["acc"])
    yErr = []
    yVals = []
    t_n_1 = 2.262 # t statistic for 9 degrees of freedom @ 0.95 confidence two tail
    for wind in ACC_values:
        	print wind
    		mean = sum(average_speeds["acc"][wind]) / len(average_speeds["acc"][wind])
    		yVals.append(mean)
    		sos = sum([(x - mean)**2 for x in average_speeds["acc"][wind]])
    		variance = (sos / (len(average_speeds["acc"][wind]) - 1) )# ** 0.5
    		err = variance * t_n_1 / pow(len(average_speeds["acc"][wind]), 0.5)
    		yErr.append(err)
    algLabel = 'ACC_1'
    print '\n',yVals,dataset
    plt.errorbar(ACC_values, yVals, yerr=yErr,fmt='-^' ,label=algLabel, color= "cyan", capsize=10, elinewidth=3, capthick=1.5)


    ACC2_values = sorted(average_speeds["acc1"])
    yErr = []
    yVals = []
    t_n_1 = 2.262 # t statistic for 9 degrees of freedom @ 0.95 confidence two tail
    for wind in ACC2_values:
        	print wind
    		mean = sum(average_speeds["acc1"][wind]) / len(average_speeds["acc1"][wind])
    		yVals.append(mean)
    		sos = sum([(x - mean)**2 for x in average_speeds["acc1"][wind]])
    		variance = (sos / (len(average_speeds["acc1"][wind]) - 1) )# ** 0.5
    		err = variance * t_n_1 / pow(len(average_speeds["acc1"][wind]), 0.5)
    		yErr.append(err)
    algLabel = 'ACC_2'
    print '\n',yVals,dataset
    plt.errorbar(ACC2_values, yVals, yerr=yErr,fmt='-o' ,label=algLabel, color = "blue", capsize=10, elinewidth=3, capthick=1.5)


    WCSS_values = sorted(average_speeds["baseWRSS"])
    yErr = []
    yVals = []
    t_n_1 = 2.262 # t statistic for 9 degrees of freedom @ 0.95 confidence two tail
    for wind in WCSS_values:
        	print wind
    		mean = sum(average_speeds["baseWRSS"][wind]) / len(average_speeds["baseWRSS"][wind])
    		yVals.append(mean)
    		sos = sum([(x - mean)**2 for x in average_speeds["baseWRSS"][wind]])
    		variance = (sos / (len(average_speeds["baseWRSS"][wind]) - 1) )# ** 0.5
    		err = variance * t_n_1 / pow(len(average_speeds["baseWRSS"][wind]), 0.5)
    		yErr.append(err)
    algLabel = 'WCSS'
    print '\n',yVals,dataset
    plt.errorbar(WCSS_values, yVals, yerr=yErr,fmt='-v' ,label=algLabel, color="green", capsize=10, elinewidth=3, capthick=1.5)


    plt.xscale("log",basex=2)
    plt.yscale("log",basex=2)
    plt.gca().xaxis.set_major_locator(ticker.LogLocator(base=2))
    plt.xlabel("Window Size", fontsize=36)
    ylabel_str = sys.argv[1] + "/second [Millions]" #For Queries in Millions
    plt.ylabel(ylabel_str, fontsize=24)
    plt.tick_params(labelsize=20)
    plt.xlim(right = 2**(maxWind-1), left=2**minWind)
    plt.ylim(0, 85) #For Queries
    #plt.legend(loc="best") # keys of the graphs
    #plt.legend(loc="best",prop={'size':16},ncol=20) # keys of the graphs

    plt.tight_layout()
    plt.savefig('graphs/' + sys.argv[1] + '/' + dataset + sys.argv[1] + '_' + str(minWind) + '-' + str(maxWind) +'_window.png')
    plt.clf()



csvFiles = dict()
#csvFiles['Chicago16'] = sys.argv[1] + '/MyChicago_' + sys.argv[1]+ '_window.txt'
#csvFiles['SanJose14'] = sys.argv[1] + '/MySanJose_' + sys.argv[1]+ '_window.txt'
#csvFiles['Univ1'] = sys.argv[1] + '/MyUniv1_' + sys.argv[1]+ '_window.txt'
csvFiles['Univ2'] = sys.argv[1] + '/MyUniv2_' + sys.argv[1]+ '_window.txt'
#csvFiles['UCLA_TCP'] = sys.argv[1] + '/MyUCLATCP_' + sys.argv[1]+ '_window.txt'
#csvFiles['UCLA_UDP'] = sys.argv[1] + '/MyUCLAUDP_' + sys.argv[1]+ '_window.txt'

minWind = 10
maxWind = 20
speeds = dict()


for dataset in csvFiles:
	lines = open(csvFiles[dataset]).readlines()
	speeds[dataset] = dict()
	for line in lines:
		alg = line.split(' ')[0].replace('./','') # algo = hhh2RSS
		if (alg not in speeds[dataset]):
			speeds[dataset][alg]=dict()
        	window_size = re.search(r'(\d+) window_size', line).groups()[0]
    		if (window_size not in speeds[dataset][alg]):
    			speeds[dataset][alg][window_size]=[]
		timing = re.search("\s(\d+\.\d+)s\s", line).groups()[0] # all timing values
        	#speeds[dataset][alg].append((1e7 / float(timing)) / 1e3)
                if (alg == "raw" and sys.argv[1]=="Queries"):
                    timing = float(timing) / 2
                    timing = str(timing)
            	if (alg == "raw"):
                	speeds[dataset][alg].append((1e4 / float(timing)) / 1e6) #For Queries in Millions
            	else:
        		speeds[dataset][alg][window_size].append((1e7 / float(timing)) / 1e6) #For Queries in Millions
	print speeds[dataset][alg]
	plot_speeds(speeds[dataset], dataset)

